Parallel training of linear models without compromising convergence

In this paper we analyze, evaluate, and improve the performance of training generalized linear models on modern CPUs. We start with a state-of-the-art asynchronous parallel training algorithm, identify system-level performance bottlenecks, and apply optimizations that improve data parallelism, cache line locality, and cache line prefetching of the algorithm. These modifications reduce the per-epoch run-time significantly, but take a toll on algorithm convergence in terms of the required number of epochs. To alleviate these shortcomings of our systems-optimized version, we propose a novel, dynamic data partitioning scheme across threads which allows us to approach the convergence of the sequential version. The combined set of optimizations result in a consistent bottom line speedup in convergence of up to 12x compared to the initial asynchronous parallel training algorithm and up to 42x, compared to state of the art implementations (scikit-learn and h2o) on a range of multi-core CPU architectures.

==> results/plot-epoch-time.py <==
#!/usr/bin/env python

from logparse import LogParser
from dict_hier import dhier_reduce, dhier_reduce_many, dhier_reduce_many2
from humanize_nr import humanize_nr
import conf

import re
from pprint import pprint
import matplotlib.pyplot  as plt
#import matplotlib.patches as patches
import matplotlib.collections as collections
from functools import partial
import datetime


def plot_per_epoch_time(rootdir, wload, thr_counts):
    plotname = 'figs/per-epoch-time.pdf'
    wild = os.path.join(rootdir, wload) + 'cpu-master-no-numa-affinity.out'
    wild_manual_numa = os.path.join(rootdir, wload) + 'cpu-master-manual-numa-affinity.out'

if __name__  == '__main__':


==> results/plot-logloss.py <==
#!/usr/bin/env python

from logparse import LogParser
from dict_hier import dhier_reduce, dhier_reduce_many, dhier_reduce_many2
from humanize_nr import humanize_nr
import conf

import re
from pprint import pprint
import matplotlib.pyplot  as plt
#import matplotlib.patches as patches
import matplotlib.collections as collections
from functools import partial
import datetime


if __name__  == '__main__':
    plotname = "figs/.pdf"

